Tensorial Mixture Models

Casting neural networks in generative frameworks is a highly sought-after endeavor these days. Contemporary methods, such as Generative Adversarial Networks, capture some of the generative capabilities, but not all. In particular, they lack the ability of tractable marginalization, and thus are not suitable for many tasks. Other methods, based on arithmetic circuits and sum-product networks, do allow tractable marginalization, but their performance is challenged by the need to learn the structure of a circuit. Building on the tractability of arithmetic circuits, we leverage concepts from tensor analysis, and derive a family of generative models we call Tensorial Mixture Models (TMMs). TMMs assume a simple convolutional network structure, and in addition, lend themselves to theoretical analyses that allow comprehensive understanding of the relation between their structure and their expressive properties. We thus obtain a generative model that is tractable on one hand, and on the other hand, allows effective representation of rich distributions in an easily controlled manner. These two capabilities are brought together in the task of classification under missing data, where TMMs deliver state of the art accuracies with seamless implementation and design.

==> figures/make_chart.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
from __future__ import unicode_literals
import csv, itertools
import matplotlib.pyplot as plt
import matplotlib as mplt
import numpy as np
import argparse
import os
import io

# Convert to number
def to_number(x):
    try:
        return int(x)
    except:
        return float(x)
# Convert string to float or NaN if it can't
def to_float(x):
    try:
        return float(x)
    except:
        return np.nan
# Filter NaN points from the graph
def filter_nans(x,y):
    pairs = filter(lambda p: not np.isnan(p[1]), zip(x,y))
    if len(pairs) > 0:
        return zip(*pairs)
    else:
        return ([], [])
def utf_8_encoder(unicode_csv_data):
    for line in unicode_csv_data:
        yield line.encode('utf-8')

def unicode_csv_reader(unicode_csv_data, dialect=csv.excel, **kwargs):
    # csv.py doesn't do Unicode; encode temporarily as UTF-8:
    csv_reader = csv.reader(utf_8_encoder(unicode_csv_data),
                            dialect=dialect, **kwargs)
    for row in csv_reader:
        # decode UTF-8 back to Unicode, cell by cell:
        yield [unicode(cell, 'utf-8') for cell in row]

def process_chart(infile, outfile):
    # Option keys:
    FIGHEIGHT = 'figheight'
    FIGWIDTH = 'figwidth'
    TITLE = 'title'
    XTITLE = 'xtitle'
    YTITLE = 'ytitle'
    FONTSIZE = 'fontsize'
    XFONTSIZE = 'xfontsize'
    YFONTSIZE = 'yfontsize'
    XTITLESIZE = 'xtitlesize'
    YTITLESIZE = 'ytitlesize'
    LEGENDSIZE = 'legendsize'
    XMARGIN = 'xmargin'
    YMARGIN = 'ymargin'
    XLOGSCALE = 'xlogscale'
    YLOGSCALE = 'ylogscale'
    YLIMMIN = 'ylimmin'
    YLIMMAX = 'ylimmax'
    YNUMTICKS = 'ynumticks'
    PADDING = 'padding'
    # Read the rows of the CSV file
    rows = None
    options = dict()
    with io.open(infile, 'r', encoding='utf-8') as csvfile:
        line = csvfile.readline()
        while len(line) == 0 or line[0] != '=':
            line = line.strip()
            if len(line) == 0:
                line = csvfile.readline()
            elif ':' not in line:
                raise ValueError('Above the line (===), only empty lines or key:value options are allowed!')
            key, value = line.strip().split(':')
            value = value.strip()
            if len(value) >= 2 and value[0] in ['"', '"'] and value[0] == value[-1]:
                value = value[1:-1]
            elif value.lower() in ['true', 'false']:
                value = (value == 'true')
            else:
                value = to_number(value)
            options[key.lower()] = value
            line = csvfile.readline()
        reader = unicode_csv_reader(csvfile)
        rows = [r for r in reader]
    # Set defaults if not found:
    if FIGHEIGHT not in options:
        options[FIGHEIGHT] = 5
    if FIGWIDTH not in options:
        options[FIGWIDTH] = 5
    if FONTSIZE not in options:
        options[FONTSIZE] = 11
    if YFONTSIZE not in options:
        options[YFONTSIZE] = options[FONTSIZE]
    if XFONTSIZE not in options:
        options[XFONTSIZE] = options[FONTSIZE]
    if YTITLESIZE not in options:
        options[YTITLESIZE] = options[FONTSIZE]
    if XTITLESIZE not in options:
        options[XTITLESIZE] = options[FONTSIZE]
    if LEGENDSIZE not in options:
        options[LEGENDSIZE] = options[FONTSIZE]
    if YMARGIN not in options:
        options[YMARGIN] = 2
    if XMARGIN not in options:
        options[XMARGIN] = 0.3
    if YLOGSCALE not in options:
        options[YLOGSCALE] = False
    if XLOGSCALE not in options:
        options[XLOGSCALE] = False
    if YLIMMIN not in options:
        options[YLIMMIN] = 10
    if YLIMMAX not in options:
        options[YLIMMAX] = 100
    if YNUMTICKS not in options:
        options[YNUMTICKS] = 10
    if PADDING not in options:
        options[PADDING] = 0.1 # default from Matplotlib code
    # Convert the rows to headers, x values and the different y values
    headers = rows[0]
    data = rows[1:]
    cols = zip(*data)
    #x = map(to_float, cols[0])
    x = cols[0]
    ys = [map(to_float, y) for y in cols[1:]]
    # print LaTeX table
    best = [np.amax([y[i] if not np.isnan(y[i]) else -np.inf for y in ys]) for i in xrange(len(x))]
    for i in range(len(ys)):
        fx, fy = filter_nans(range(len(x)), ys[i])
        a = [' '] * len(x)
        for j, y in zip(fx, fy):
            formatstr = '\\textbf{%s}' if best[j] == y else '%s'
            a[j] = formatstr % str(y)
        name = unicode(headers[i+1]).replace(u'\u2020', '\\dag')
        print u'%s & %s \\\\' % (name, u' & '.join(a)) 
    # Set font size of axes
    mplt.rc('ytick', labelsize=options[YFONTSIZE])
    mplt.rc('xtick', labelsize=options[XFONTSIZE]) 
    # Set the figure size
    fig = plt.figure(figsize=(options[FIGWIDTH], options[FIGHEIGHT]))
    # Set the titles
    if TITLE in options:
        plt.title(options[TITLE])
    if XTITLE in options:
        plt.xlabel(options[XTITLE], fontsize=options[XTITLESIZE])
    if YTITLE in options:
        plt.ylabel(options[YTITLE], fontsize=options[YTITLESIZE])
    # Plot the series using unique colors and markers
    cm = plt.get_cmap('nipy_spectral')
    markers = ['v', 'o', '*', 's', 'x', '^','+']
    linestyles = ['-', '-.', '--']
    styles = itertools.cycle(itertools.product(linestyles, markers))
    chosen_styles = list(reversed([styles.next() for i in xrange(len(ys))]))
    for i in range(len(ys)):
        fx, fy = filter_nans(range(len(x)), ys[i])
        linestyle, marker = chosen_styles[i]
        plt.plot(fx, fy,
                 color=cm(float(i) / len(ys)),
                 linestyle=linestyle, marker=marker,
                 label=headers[i+1])
    # Setup y axis
    plt.yticks(np.linspace(options[YLIMMIN], options[YLIMMAX], num=options[YNUMTICKS], endpoint=True), )
    plt.ylim(options[YLIMMIN] - options[YMARGIN], options[YLIMMAX] + options[YMARGIN])
    if options[YLOGSCALE]:
        plt.yscale('log', basex=2)
    # Setup x axis
    plt.xticks(range(len(x)), x)
    plt.xlim(-options[XMARGIN], len(x) - 1 + options[XMARGIN])
    if options[XLOGSCALE]:
        plt.xscale('log', basex=2)
    # Set the figure to use a grid
    plt.grid()
    # Set the figure to use a legend and place it in the lower right corner
    plt.legend(loc='lower left', prop={'size':options[LEGENDSIZE]})
    # Save the plot to res.pdf using tight bounds around the figure
    plt.savefig(outfile, bbox_inches='tight', pad_inches=options[PADDING])
    
def main():
    parser = argparse.ArgumentParser()
    # Required arguments: input and output files.
    parser.add_argument(
        "infile",
        help="Input file."
    )
    parser.add_argument(
        "--outfile",
        help="Output file",
        default="",
    )
    args = parser.parse_args()
    args.infile = os.path.normpath(args.infile)
    if not os.path.isfile(args.infile):
        raise ValueError("Cannot find input file!")
    if os.path.abspath(args.infile) == os.path.abspath(args.outfile):
        raise ValueError("The infile and outfile cannot be the same!")
    if args.outfile == "":
        filename = os.path.splitext(args.infile)[0]
        args.outfile = filename + '.pdf'
    if len(args.outfile.strip()) == 0:
        raise ValueError("Cannot use an empty string!")
    process_chart(args.infile, args.outfile)

if __name__ == '__main__':
    main()
